Phase Space Distribution for Two-Gap Solution in Unitary Matrix Model

We analyze the dynamics of weakly coupled finite temperature $U(N)$ gauge theories on $S^3$ by studying a class of effective unitary matrix model. Solving Dyson-Schwinger equation at large $N$, we find that different phases of gauge theories are characterized by gaps in eigenvalue distribution over a unit circle. In particular, we obtain no-gap, one-gap and two-gap solutions at large $N$ for a class of matrix model we are considering. The same effective matrix model can equivalently be written as a sum over representations (or Young diagrams) of unitary group. We show that at large $N$, Young diagrams corresponding to different phases can be classified in terms of discontinuities in number of boxes in two consecutive rows. More precisely, the representation, where there is no discontinuity, corresponds to no-gap and one-gap solution, where as, a diagram with one discontinuity corresponds to two-gap phase, mentioned above. This observation allows us to write a one to one relation between eigenvalue distribution function and Young tableaux distribution function for each saddle point, in particular for two-gap solution. We find that all the saddle points can be described in terms of free fermions with a phase space distribution for no-gap, one-gap and two-gap phases.

==> phasespae.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     92659,       2230]
NotebookOptionsPosition[     89221,       2113]
NotebookOutlinePosition[     89576,       2129]
CellTagsIndexPosition[     89533,       2126]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a1", "-", "a2"}], ")"}], "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a3", "-", "a4"}], ")"}], "2"], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{"a1", "+", "a2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"a3", "+", "a4"}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "2"], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", "a2"}], "+", 
        RowBox[{"a1", " ", "a3"}], "+", 
        RowBox[{"a1", " ", "a4"}], "+", 
        RowBox[{"a2", " ", "a3"}], "+", 
        RowBox[{"a2", " ", "a4"}], "+", 
        RowBox[{"a3", " ", "a4"}]}], ")"}]}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.65189649677721*^9, 3.651896569250331*^9}, {
  3.651896706556657*^9, 3.65189671348934*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6518965700566063`*^9, {3.651896708137705*^9, 3.651896714322468*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2", "+", "a3", "+", "a4"}], ")"}], "2"], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", " ", "a2"}], "+", 
        RowBox[{"a1", " ", "a3"}], "+", 
        RowBox[{"a1", " ", "a4"}], "+", 
        RowBox[{"a2", " ", "a3"}], "+", 
        RowBox[{"a2", " ", "a4"}], "+", 
        RowBox[{"a3", " ", "a4"}]}], ")"}]}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a1", "+", "a2"}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a3", "+", "a4"}], ")"}], "2"]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6519042939472847`*^9, 3.6519043170007753`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "a3", " ", "a4"}], "+", 
    RowBox[{"a2", " ", 
     RowBox[{"(", 
      RowBox[{"a3", "+", "a4"}], ")"}]}], "+", 
    RowBox[{"a1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a2"}], "+", "a3", "+", "a4"}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.6519043034986773`*^9, 3.65190431763588*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", "h_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["h", "2"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "\[Xi]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], "h"}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Xi]", "-", 
       FractionBox["1", "2"]}], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.651908353653872*^9, 3.651908389361952*^9}, {
  3.6519084278584642`*^9, 3.651908431665874*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hsol1", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f1", "[", "h", "]"}], "\[Equal]", "0"}], ",", "h"}], "]"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.651908399928854*^9, 3.6519084371926126`*^9}, {
  3.6519092236026917`*^9, 3.651909231072969*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
      SqrtBox[
       RowBox[{"\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Xi]", "+", 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"h", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{"\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Xi]", "+", 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6519084093410387`*^9, 3.651908438718903*^9}, 
   3.651909232367622*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ch1", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"f1", "[", 
      RowBox[{"h", "+", "\[Alpha]"}], "]"}], ",", "h"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"\[Alpha]", "+", "h"}], "]"}], "/.", 
    RowBox[{"h", "\[Rule]", "0"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.6519084651341877`*^9, 3.651908529505336*^9}, {
  3.651908564465238*^9, 3.6519086107570543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "\[Alpha]"}], "-", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.651908603017252*^9, 3.6519086117737007`*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Alpha]", "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", "\[Xi]"}], ")"}], "2"], "-", 
  RowBox[{"\[Alpha]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Xi]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.651908603017252*^9, 3.651908611775667*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"ch0", "\[Equal]", "1"}], ",", "\[Alpha]"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.651908619497057*^9, 3.651908667927109*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
      SqrtBox[
       RowBox[{"1", "+", "\[Xi]", "-", 
        FractionBox[
         SuperscriptBox["\[Xi]", "2"], "2"], "+", 
        RowBox[{"\[Xi]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{"1", "+", "\[Xi]", "-", 
        FractionBox[
         SuperscriptBox["\[Xi]", "2"], "2"], "+", 
        RowBox[{"\[Xi]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.651908629728207*^9, 3.651908638160626*^9}, 
   3.651908668933586*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", "[", "h_", "]"}], "=", 
  RowBox[{
   SuperscriptBox["h", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ch1", "/.", 
       RowBox[{"\[Alpha]sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}], ")"}], "h"}], 
   "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ch0", "/.", 
      RowBox[{"\[Alpha]sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6519086563674183`*^9, 3.6519086734233627`*^9}, {
   3.651908724425264*^9, 3.6519087603683577`*^9}, 3.6519088136738653`*^9, {
   3.651909430562181*^9, 3.651909434890216*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  SuperscriptBox["h", "2"], "-", 
  RowBox[{"h", " ", 
   SqrtBox[
    RowBox[{"4", "+", 
     RowBox[{"4", " ", "\[Xi]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Xi]", "2"]}], "+", 
     RowBox[{"4", " ", "\[Xi]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}]}]], "Output",
 CellChangeTimes->{
  3.65190867426931*^9, {3.6519087513026857`*^9, 3.651908761443097*^9}, 
   3.651908814902363*^9, 3.651909435685532*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hsol2", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f2", "[", "h", "]"}], "\[Equal]", "0"}], ",", "h"}], "]"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.651908764291765*^9, 3.6519087794326973`*^9}, {
  3.651908847145224*^9, 3.65190885283296*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "\[Xi]", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"\[Xi]", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}], "+", 
       SqrtBox[
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[Xi]"}], "-", 
         SuperscriptBox["\[Xi]", "2"], "+", 
         RowBox[{"2", " ", "\[Xi]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}], 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"h", "\[Rule]", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "\[Xi]", "+", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"\[Xi]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "+", 
       SqrtBox[
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[Xi]"}], "-", 
         SuperscriptBox["\[Xi]", "2"], "+", 
         RowBox[{"2", " ", "\[Xi]", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}]]}], 
      SqrtBox["2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.651908780631184*^9, 3.651908818821109*^9, 
  3.651908857767028*^9, 3.651909448240526*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"h", "/.", 
     RowBox[{"hsol2", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"h", "/.", 
     RowBox[{"hsol2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.651908860881226*^9, 3.651908905664871*^9}, {
  3.651908936137909*^9, 3.65190893883983*^9}, {3.651909022353578*^9, 
  3.651909023593079*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", 
  SqrtBox[
   RowBox[{"\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Xi]", "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
      RowBox[{"\[Xi]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.651908877254259*^9, 3.6519089063543177`*^9}, 
   3.6519089393390417`*^9, 3.651909024369728*^9, 3.651909453560351*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", "\[Xi]", "+", 
     RowBox[{"2", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
     RowBox[{"\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
   "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}], "+", 
     RowBox[{"4", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "2"]}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.651909038059217*^9, 3.651909146327038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[Xi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", 
    RowBox[{"\[Xi]", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.651909068049284*^9, 3.651909072953071*^9}, {
  3.651909140025857*^9, 3.6519091471098957`*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", "\[Xi]", " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", "\[Xi]", "+", 
    RowBox[{"\[Xi]", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.651909068049284*^9, 3.651909072953071*^9}, {
  3.651909140025857*^9, 3.6519091471118813`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "=", ".9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]0", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"ArcSin", "[", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"2", "\[Xi]"}]]], "]"}]}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"PolarPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h", "/.", 
       RowBox[{"hsol1", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"h", "/.", 
       RowBox[{"hsol1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"h", "/.", 
       RowBox[{"hsol2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"h", "/.", 
       RowBox[{"hsol2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"-", "\[Theta]0"}], ",", "\[Theta]0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "\[Xi]", "]"}]}], "Input",
 CellChangeTimes->{{3.651909242871931*^9, 3.651909400331211*^9}}],

Cell[BoxData["1.6821373411358604`"], "Output",
 CellChangeTimes->{{3.65190935572194*^9, 3.651909370434018*^9}, 
   3.651909401339984*^9, 3.651909459289789*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}}, {}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxd23c8Vf//AHDrkl1IZZWSEqpPigivIxWVpiKkpFBEhEqpKCF7j4aZbCkk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      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxd2Hc0l+8bB/APESmjRCRlNpSRSNMVSmYUQgsZUaSyR1Z29t5b5kNGKuSq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      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJxd23c8Vf//AHD7UkikFGVlkxGljNcxPyqjhJSkktBSKg2UUZIGEYmsIntm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      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJxd2Hc0V/8fB3CJlIgQRRSy0xAZjReljJbKiCZJIiHKyCYhK0XZmyKyP2Yv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      "]]}}, {}, {{{}, {}, {}, {}}, {}}},
  Axes->True,
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
      Mod[
       ArcTan[
        Part[#, 1], 
        Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
      Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
      Mod[
       ArcTan[
        Part[#, 1], 
        Part[#, 2]], 2 Pi]}& )},
  DisplayFunction:>Identity,
  PlotRange->{{Automatic, Automatic}, {Automatic, Automatic}},
  PlotRangeClipping->True,
  PlotRangePadding->Scaled[0.02]]], "Output",
 CellChangeTimes->{{3.65190935572194*^9, 3.651909370434018*^9}, 
   3.651909401339984*^9, 3.651909459403535*^9}]
}, Open  ]],

Cell["", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2cut", "[", "h_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["h", "4"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "\[Xi]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
     SuperscriptBox["h", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Xi]", "-", 
          FractionBox["1", "2"]}], ")"}], "2"], "+", 
       RowBox[{"2", "b"}]}], ")"}], 
     SuperscriptBox["h", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[Xi]"}], "-", "1"}], ")"}], "b", " ", "h"}], "+", 
    SuperscriptBox["b", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6519100842819138`*^9, 3.6519101596214247`*^9}, {
  3.651910190546526*^9, 3.651910194858882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ch30", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f2cut", "[", "h", "]"}], "//", "Simplify"}], ")"}], ",", 
     SuperscriptBox["h", "3"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch20", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f2cut", "[", "h", "]"}], "//", "Simplify"}], ")"}], ",", 
     SuperscriptBox["h", "2"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch10", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f2cut", "[", "h", "]"}], "//", "Simplify"}], ")"}], ",", 
     "h"}], "]"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch00", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"f2cut", "[", "h", "]"}], "/.", 
    RowBox[{"h", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.651910199058228*^9, 3.65191028033701*^9}, {
  3.651910324730237*^9, 3.651910330904496*^9}, {3.651910571921523*^9, 
  3.651910586402979*^9}, {3.651910646537586*^9, 3.651910687417055*^9}, {
  3.651911133324676*^9, 3.651911160026258*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.651910226720665*^9, 3.651910281238001*^9}, 
   3.651910332110895*^9, 3.6519105874494534`*^9, {3.65191065774366*^9, 
   3.6519106884921093`*^9}, {3.651911144234262*^9, 3.6519111610540743`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "b"}], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", "\[Xi]"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.651910226720665*^9, 3.651910281238001*^9}, 
   3.651910332110895*^9, 3.6519105874494534`*^9, {3.65191065774366*^9, 
   3.6519106884921093`*^9}, {3.651911144234262*^9, 3.651911161056798*^9}}],

Cell[BoxData[
 RowBox[{"b", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.651910226720665*^9, 3.651910281238001*^9}, 
   3.651910332110895*^9, 3.6519105874494534`*^9, {3.65191065774366*^9, 
   3.6519106884921093`*^9}, {3.651911144234262*^9, 3.651911161058732*^9}}],

Cell[BoxData[
 SuperscriptBox["b", "2"]], "Output",
 CellChangeTimes->{{3.651910226720665*^9, 3.651910281238001*^9}, 
   3.651910332110895*^9, 3.6519105874494534`*^9, {3.65191065774366*^9, 
   3.6519106884921093`*^9}, {3.651911144234262*^9, 3.651911161060601*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"feq", "[", "h_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["h", "2"], "+", 
    RowBox[{"2", " ", "\[Delta]", " ", "h"}], "+", "\[Gamma]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6519109251122704`*^9, 3.651910956976647*^9}, {
  3.651911090577444*^9, 3.6519110917447243`*^9}, {3.651912099672552*^9, 
  3.6519121007371798`*^9}, {3.651912166309465*^9, 3.6519121721213017`*^9}, {
  3.651912234084072*^9, 3.65191223616925*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"feq", "[", 
  RowBox[{
   RowBox[{"\[Nu]", " ", 
    SuperscriptBox["h", "2"]}], "+", 
   RowBox[{"\[Alpha]", " ", "h"}], "+", "\[Beta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6519109612804937`*^9, 3.651910972424797*^9}, {
  3.6519121219768972`*^9, 3.6519121279525843`*^9}}],

Cell[BoxData[
 RowBox[{"\[Gamma]", "+", 
  RowBox[{"2", " ", "\[Delta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h", " ", "\[Alpha]"}], "+", "\[Beta]", "+", 
     RowBox[{
      SuperscriptBox["h", "2"], " ", "\[Nu]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", " ", "\[Alpha]"}], "+", "\[Beta]", "+", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", "\[Nu]"}]}], ")"}], "2"], " ", 
   "\[Sigma]"}]}]], "Output",
 CellChangeTimes->{
  3.651910973361185*^9, 3.651911094278267*^9, {3.651912106733721*^9, 
   3.651912129086502*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ch4", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"feq", "[", 
        RowBox[{
         SuperscriptBox["h", "2"], "+", 
         RowBox[{"\[Alpha]", " ", "h"}], "+", "\[Beta]"}], "]"}], "//", 
       "Simplify"}], ")"}], ",", 
     SuperscriptBox["h", "4"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch3", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"feq", "[", 
        RowBox[{
         SuperscriptBox["h", "2"], "+", 
         RowBox[{"\[Alpha]", " ", "h"}], "+", "\[Beta]"}], "]"}], "//", 
       "Simplify"}], ")"}], ",", 
     SuperscriptBox["h", "3"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch2", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"feq", "[", 
        RowBox[{
         SuperscriptBox["h", "2"], "+", 
         RowBox[{"\[Alpha]", " ", "h"}], "+", "\[Beta]"}], "]"}], "//", 
       "Simplify"}], ")"}], ",", 
     SuperscriptBox["h", "2"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch1", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"feq", "[", 
        RowBox[{
         SuperscriptBox["h", "2"], "+", 
         RowBox[{"\[Alpha]", " ", "h"}], "+", "\[Beta]"}], "]"}], "//", 
       "Simplify"}], ")"}], ",", "h"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ch0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"feq", "[", 
     RowBox[{
      SuperscriptBox["h", "2"], "+", 
      RowBox[{"\[Alpha]", " ", "h"}], "+", "\[Beta]"}], "]"}], "/.", 
    RowBox[{"h", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.651910994965575*^9, 3.6519110357708187`*^9}, {
  3.651911994663803*^9, 3.6519120071737127`*^9}, {3.651912132527952*^9, 
  3.6519121529507027`*^9}, {3.651912245110609*^9, 3.651912253133129*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.65191103833613*^9, 3.651911097897278*^9, 3.651912108302446*^9, {
   3.651912153979093*^9, 3.6519121758035917`*^9}, 3.651912255836376*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Alpha]"}]], "Output",
 CellChangeTimes->{
  3.65191103833613*^9, 3.651911097897278*^9, 3.651912108302446*^9, {
   3.651912153979093*^9, 3.6519121758035917`*^9}, 3.6519122558395233`*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Alpha]", "2"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Beta]", "+", "\[Delta]"}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.65191103833613*^9, 3.651911097897278*^9, 3.651912108302446*^9, {
   3.651912153979093*^9, 3.6519121758035917`*^9}, 3.651912255841721*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "\[Alpha]", " ", 
  RowBox[{"(", 
   RowBox[{"\[Beta]", "+", "\[Delta]"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.65191103833613*^9, 3.651911097897278*^9, 3.651912108302446*^9, {
   3.651912153979093*^9, 3.6519121758035917`*^9}, 3.651912255843646*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Beta]", "2"], "+", "\[Gamma]", "+", 
  RowBox[{"2", " ", "\[Beta]", " ", "\[Delta]"}]}]], "Output",
 CellChangeTimes->{
  3.65191103833613*^9, 3.651911097897278*^9, 3.651912108302446*^9, {
   3.651912153979093*^9, 3.6519121758035917`*^9}, 3.651912255845562*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"ch30", "\[Equal]", "ch3"}], ",", "\[Alpha]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.651911184518723*^9, 3.6519112049920797`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "\[Xi]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.651911205806282*^9, 3.651912416869138*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ch2", "/.", 
          RowBox[{"\[Alpha]sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}], ")"}], "-", 
       "ch20"}], "\[Equal]", "0"}], ",", "\[Beta]"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.6519113200982313`*^9, 3.651911386816704*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Beta]", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "b"}], "-", 
       RowBox[{"4", " ", "\[Delta]"}], "-", 
       RowBox[{"2", " ", "\[Xi]"}], "+", 
       SuperscriptBox["\[Xi]", "2"], "-", 
       RowBox[{"2", " ", "\[Xi]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.651911327301771*^9, 3.651911387418777*^9}, 
   3.651912418227309*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ch1", "/.", 
       RowBox[{"\[Alpha]sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"\[Beta]sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}], ")"}], "-", 
   "ch10"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.651911407554002*^9, 3.651911468016129*^9}}],

Cell[BoxData[
 RowBox[{"\[Xi]", " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["\[Theta]", "2"], "]"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"4", " ", "b"}], "-", "\[Xi]", "+", 
    SuperscriptBox["\[Xi]", "2"], "-", 
    RowBox[{"\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.651911411697344*^9, 3.651911469050415*^9}, 
   3.6519124193274403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"4", " ", "b"}], "-", "\[Xi]", "+", 
    SuperscriptBox["\[Xi]", "2"], "-", 
    RowBox[{"\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", "1"}], ")"}]}]}],
    ")"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.651911591932431*^9, 3.6519116082820663`*^9}, {
  3.651915263968729*^9, 3.651915265801785*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"4", " ", "b"}], "-", "\[Xi]", "-", 
  RowBox[{"\[Xi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Xi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.651911609163822*^9, 3.651915266714287*^9}]
}, Open  ]],

Cell["", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SuperscriptBox["h", "4"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", "\[Xi]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
   SuperscriptBox["h", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Xi]", "-", 
        FractionBox["1", "2"]}], ")"}], "2"], "+", 
     RowBox[{"2", "b"}]}], ")"}], 
   SuperscriptBox["h", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "\[Xi]"}], "-", "1"}], ")"}], "b", " ", "h"}], "+", 
  SuperscriptBox["b", "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g4", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "4"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "\[Xi]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Xi]", "-", 
           FractionBox["1", "2"]}], ")"}], "2"], "+", 
        RowBox[{"2", "b"}]}], ")"}], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Xi]"}], "-", "1"}], ")"}], "b", " ", "x"}], "+", 
     SuperscriptBox["b", "2"]}], "/.", 
    RowBox[{"\[Theta]", "\[Rule]", 
     RowBox[{"\[Theta]", "+", "\[Phi]1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", "x_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    RowBox[{"a1", " ", "x"}], "+", "b1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dif", "=", 
   RowBox[{
    RowBox[{"g4", "[", "x", "]"}], "-", 
    RowBox[{"g2", "[", 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{"\[Alpha]", " ", "x"}], "+", 
      RowBox[{"0", "\[Beta]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"c4", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", "dif", ")"}], ",", 
     SuperscriptBox["x", "4"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", "dif", ")"}], ",", 
     SuperscriptBox["x", "3"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", "dif", ")"}], ",", 
     SuperscriptBox["x", "2"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"c1", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"(", "dif", ")"}], ",", "x"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"c0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "dif", ")"}], "/.", 
    RowBox[{"x", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.6519252489928627`*^9, 3.651925448950582*^9}, 
   3.651925803711236*^9, {3.651925948335312*^9, 3.651925984677544*^9}, 
   3.6519260289594584`*^9, 3.651926102823368*^9, {3.6519261492082157`*^9, 
   3.6519261909071417`*^9}, {3.651926534096862*^9, 3.651926559082008*^9}, {
   3.651926812351604*^9, 3.651926813260323*^9}, 3.6519268593084507`*^9, 
   3.65192690059643*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["b", "2"], "+", 
  SuperscriptBox["h", "4"], "+", 
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "b"}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "\[Xi]"}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{"b", " ", "h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["h", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Xi]", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.651925449998605*^9, 3.6519258066089582`*^9, {3.6519259520347357`*^9, 
   3.651925985703147*^9}, 3.651926030313464*^9, 3.651926104017392*^9, 
   3.651926196091559*^9, {3.65192654510332*^9, 3.651926560454289*^9}, 
   3.651926814512993*^9, 3.651926860477644*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.651925449998605*^9, 3.6519258066089582`*^9, {3.6519259520347357`*^9, 
   3.651925985703147*^9}, 3.651926030313464*^9, 3.651926104017392*^9, 
   3.651926196091559*^9, {3.65192654510332*^9, 3.651926560454289*^9}, 
   3.651926814512993*^9, 3.651926860480857*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  RowBox[{"2", " ", "\[Alpha]"}], "-", 
  RowBox[{"2", " ", "\[Xi]", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"2", " ", "\[Theta]"}], "+", "\[Phi]1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.651925449998605*^9, 3.6519258066089582`*^9, {3.6519259520347357`*^9, 
   3.651925985703147*^9}, 3.651926030313464*^9, 3.651926104017392*^9, 
   3.651926196091559*^9, {3.65192654510332*^9, 3.651926560454289*^9}, 
   3.651926814512993*^9, 3.651926860483242*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], "-", "a1", "+", 
  RowBox[{"2", " ", "b"}], "-", 
  SuperscriptBox["\[Alpha]", "2"], "-", "\[Xi]", "+", 
  SuperscriptBox["\[Xi]", "2"]}]], "Output",
 CellChangeTimes->{
  3.651925449998605*^9, 3.6519258066089582`*^9, {3.6519259520347357`*^9, 
   3.651925985703147*^9}, 3.651926030313464*^9, 3.651926104017392*^9, 
   3.651926196091559*^9, {3.65192654510332*^9, 3.651926560454289*^9}, 
   3.651926814512993*^9, 3.6519268604852457`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "a1"}], " ", "\[Alpha]"}], "+", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.651925449998605*^9, 3.6519258066089582`*^9, {3.6519259520347357`*^9, 
   3.651925985703147*^9}, 3.651926030313464*^9, 3.651926104017392*^9, 
   3.651926196091559*^9, {3.65192654510332*^9, 3.651926560454289*^9}, 
   3.651926814512993*^9, 3.651926860487157*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["b", "2"], "-", "b1"}]], "Output",
 CellChangeTimes->{
  3.651925449998605*^9, 3.6519258066089582`*^9, {3.6519259520347357`*^9, 
   3.651925985703147*^9}, 3.651926030313464*^9, 3.651926104017392*^9, 
   3.651926196091559*^9, {3.65192654510332*^9, 3.651926560454289*^9}, 
   3.651926814512993*^9, 3.6519268604889517`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c3", "\[Equal]", "0"}], ",", 
      RowBox[{"c1", "\[Equal]", "0"}], ",", 
      RowBox[{"c0", "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "a1", ",", "b1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.651925460916095*^9, 3.6519255363623753`*^9}, {
  3.651925628116647*^9, 3.651925629216756*^9}, {3.651925813922152*^9, 
  3.651925814137659*^9}, {3.6519258837547007`*^9, 3.651925884794176*^9}, {
  3.651926063266038*^9, 3.651926063993918*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "\[Xi]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Theta]"}], "+", "\[Phi]1"}], "]"}]}]}], 
       ")"}]}]}], ",", 
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", 
          RowBox[{"2", " ", "b", " ", "\[Xi]"}]}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Xi]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Theta]"}], "+", "\[Phi]1"}], "]"}]}]}]]}]}], 
    ",", 
    RowBox[{"b1", "\[Rule]", 
     SuperscriptBox["b", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.651925513483049*^9, 3.651925537518852*^9}, 
   3.651925630102242*^9, {3.6519258099135113`*^9, 3.651925814921294*^9}, 
   3.651925885456953*^9, {3.651926037577714*^9, 3.651926064760132*^9}, 
   3.65192610524262*^9, 3.651926198061761*^9, 3.651926565295266*^9, 
   3.651926815937675*^9, 3.651926861683194*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.651926065787284*^9, 3.6519260739610662`*^9}, {
  3.651926208481842*^9, 3.651926209673334*^9}, {3.651926392059989*^9, 
  3.651926459425651*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], "+", 
  RowBox[{"2", " ", "b"}], "-", "\[Xi]", "+", 
  SuperscriptBox["\[Xi]", "2"], "+", 
  FractionBox[
   RowBox[{"2", " ", "b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Xi]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"2", " ", "\[Theta]"}], "+", "\[Phi]1"}], "]"}]}]}]], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Xi]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Theta]"}], "+", "\[Phi]1"}], "]"}]}]}], ")"}], 
    "2"]}]}]], "Output",
 CellChangeTimes->{{3.651926069508363*^9, 3.6519260749540358`*^9}, 
   3.6519261066470118`*^9, {3.651926203527822*^9, 3.651926211007516*^9}, {
   3.651926396046101*^9, 3.6519264224917383`*^9}, 3.651926460392251*^9, 
   3.6519265676266413`*^9, 3.65192681852717*^9, 3.651926869814015*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", "b"}], "+", "\[Xi]", "+", 
      RowBox[{"\[Xi]", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[Xi]"}], "-", 
         RowBox[{"2", " ", "\[Xi]", " ", "y"}]}], ")"}]}]}], "\[Equal]", 
     "0"}], ",", "y"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6519266245218163`*^9, 3.651926655992426*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"32", " ", "b"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"]}]], "-", 
        RowBox[{"2", " ", "\[Xi]"}]}], 
       RowBox[{"4", " ", "\[Xi]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"32", " ", "b"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"]}]], "+", 
       RowBox[{"2", " ", "\[Xi]"}]}], 
      RowBox[{"4", " ", "\[Xi]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.651926650853739*^9, 3.651926657005541*^9}}]
}, Open  ]]
},
WindowSize->{740, 652},
WindowMargins->{{-36, Automatic}, {6, Automatic}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 959, 30, 51, "Input"],
Cell[1541, 54, 121, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1699, 61, 827, 26, 49, "Input"],
Cell[2529, 89, 434, 14, 27, "Output"]
}, Open  ]],
Cell[2978, 106, 537, 16, 46, "Input"],
Cell[CellGroupData[{
Cell[3540, 126, 335, 9, 27, "Input"],
Cell[3878, 137, 1184, 36, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5099, 178, 540, 15, 43, "Input"],
Cell[5642, 195, 251, 6, 27, "Output"],
Cell[5896, 203, 440, 13, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6373, 221, 260, 7, 27, "Input"],
Cell[6636, 230, 1348, 39, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8021, 274, 678, 20, 30, "Input"],
Cell[8702, 296, 621, 17, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9360, 318, 328, 9, 27, "Input"],
Cell[9691, 329, 1876, 53, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11604, 387, 474, 14, 27, "Input"],
Cell[12081, 403, 488, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12606, 421, 1020, 32, 67, "Input"],
Cell[13629, 455, 412, 11, 33, "Output"],
Cell[14044, 468, 406, 10, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14487, 483, 1151, 36, 134, "Input"],
Cell[15641, 521, 159, 2, 27, "Output"],
Cell[15803, 525, 48834, 814, 447, "Output"]
}, Open  ]],
Cell[64652, 1342, 270, 9, 10, "Text"],
Cell[64925, 1353, 860, 27, 46, "Input"],
Cell[CellGroupData[{
Cell[65810, 1384, 1247, 35, 84, "Input"],
Cell[67060, 1421, 358, 7, 27, "Output"],
Cell[67421, 1430, 409, 10, 46, "Output"],
Cell[67833, 1442, 359, 8, 27, "Output"],
Cell[68195, 1452, 264, 4, 30, "Output"]
}, Open  ]],
Cell[68474, 1459, 477, 11, 30, "Input"],
Cell[CellGroupData[{
Cell[68976, 1474, 301, 7, 33, "Input"],
Cell[69280, 1483, 600, 18, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69917, 1506, 2053, 62, 113, "Input"],
Cell[71973, 1570, 190, 3, 27, "Output"],
Cell[72166, 1575, 221, 4, 27, "Output"],
Cell[72390, 1581, 328, 8, 30, "Output"],
Cell[72721, 1591, 289, 6, 27, "Output"],
Cell[73013, 1599, 305, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73355, 1610, 229, 6, 27, "Input"],
Cell[73587, 1618, 387, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74011, 1635, 472, 14, 27, "Input"],
Cell[74486, 1651, 694, 20, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75217, 1676, 408, 12, 27, "Input"],
Cell[75628, 1690, 699, 20, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76364, 1715, 717, 21, 33, "Input"],
Cell[77084, 1738, 472, 13, 30, "Output"]
}, Open  ]],
Cell[77571, 1754, 270, 9, 10, "Text"],
Cell[CellGroupData[{
Cell[77866, 1767, 3316, 103, 214, "Input"],
Cell[81185, 1872, 984, 29, 46, "Output"],
Cell[82172, 1903, 312, 5, 27, "Output"],
Cell[82487, 1910, 524, 12, 27, "Output"],
Cell[83014, 1924, 484, 10, 46, "Output"],
Cell[83501, 1936, 507, 13, 27, "Output"],
Cell[84011, 1951, 361, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84409, 1963, 606, 14, 27, "Input"],
Cell[85018, 1979, 1252, 35, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86307, 2019, 308, 7, 27, "Input"],
Cell[86618, 2028, 1050, 29, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87705, 2062, 529, 15, 27, "Input"],
Cell[88237, 2079, 968, 31, 57, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

